Optimal Entanglement Certification from Moments of the Partial Transpose

For the certification and benchmarking of medium-size quantum devices efficient methods to characterize entanglement are needed. In this context, it has been shown that locally randomized measurements on a multiparticle quantum system can be used to obtain valuable information on the so-called moments of the partially transposed quantum state. This allows one to infer some separability properties of a state, but how to use the given information in an optimal and systematic manner has yet to be determined. We propose two general entanglement detection methods based on the moments of the partially transposed density matrix. The first method is based on the Hankel matrices and provides a family of entanglement criteria, of which the lowest order reduces to the known $p_3$-PPT criterion proposed in A. Elben et al. [Phys. Rev. Lett. 125, 200501 (2020)]. The second method is optimal and gives necessary and sufficient conditions for entanglement based on some moments of the partially transposed density matrix.

==> code/p4max.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       156,          7]
NotebookDataLength[     17735,        386]
NotebookOptionsPosition[     16801,        363]
NotebookOutlinePosition[     17138,        378]
CellTagsIndexPosition[     17095,        375]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Input", ":", " ", 
     RowBox[{"d", " ", "is", " ", "the", " ", "dimension"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
     "p2", " ", "and", " ", "p3", " ", "are", " ", "the", " ", "second", " ", 
      "and", " ", "third", " ", "PT"}], "-", "moments"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Input", " ", "are", " ", "rationalized", " ", "for", " ", 
     RowBox[{"mathematica", ".", "\[IndentingNewLine]", 
      RowBox[{"Output", ":", " ", 
       RowBox[{
       "maximum", " ", "value", " ", "of", " ", "p4", " ", "if", " ", "the", 
        " ", "problem", " ", "is", " ", "feasible"}]}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
    "\"\<-Inf\>\"", " ", "is", " ", "the", " ", "problem", " ", "is", " ", 
     "infeasible"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Caution", ":", " ", 
    RowBox[{
    "it", " ", "is", " ", "usually", " ", "easier", " ", "to", " ", 
     "determine", " ", "the", " ", "feasibility", "\[IndentingNewLine]", 
     "from", " ", "the", " ", "optimization", " ", "of", " ", "p3"}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"d", "=", 
     RowBox[{"Round", "[", "16", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"p2", "=", 
     RowBox[{"Rationalize", "[", 
      RowBox[{"0.25", ",", "0"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"p3", "=", 
     RowBox[{"Rationalize", "[", 
      RowBox[{"0.08", ",", "0"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.807093884075384*^9, 3.807093901062087*^9}, 
   3.807093953014574*^9, {3.807094150025738*^9, 3.807094173235745*^9}, {
   3.807094204313648*^9, 3.807094204476166*^9}, {3.807094546121984*^9, 
   3.807094555494089*^9}, {3.8070945946686783`*^9, 3.807094624460305*^9}, {
   3.807094675548221*^9, 3.807094684513062*^9}, {3.8070947353446007`*^9, 
   3.807094785740534*^9}, {3.8070948192519407`*^9, 3.807094835628572*^9}, 
   3.807098800895566*^9, {3.8070988528153067`*^9, 3.807098899070076*^9}, 
   3.807098945265889*^9, {3.807103059855996*^9, 3.807103090062871*^9}, {
   3.8071054234912148`*^9, 3.807105423884066*^9}, {3.807105646447445*^9, 
   3.807105663030531*^9}, {3.8071059218747873`*^9, 3.807105945729417*^9}, 
   3.8071062966025057`*^9, {3.807106370885421*^9, 3.807106375381069*^9}, {
   3.807106452984173*^9, 3.807106456626186*^9}, {3.807106539661306*^9, 
   3.8071065404392557`*^9}, 3.807880267715554*^9, {3.807892369898398*^9, 
   3.807892372358182*^9}, 3.807892980209709*^9, 3.80789301684695*^9, {
   3.8078932326279593`*^9, 3.807893234388797*^9}, 3.807939618664295*^9, {
   3.8079397889952793`*^9, 3.8079398224670973`*^9}, {3.807940068298614*^9, 
   3.807940071885128*^9}, 3.807940154531187*^9, {3.8079405615986423`*^9, 
   3.807940563226863*^9}, {3.807940638632628*^9, 3.807940661242934*^9}, {
   3.8079407201123*^9, 3.807940732110673*^9}, {3.807940811434626*^9, 
   3.807940852488192*^9}, {3.807941736986432*^9, 3.807941741773019*^9}, 
   3.807942059005189*^9, {3.807942103146141*^9, 3.807942106354995*^9}, {
   3.807942136751631*^9, 3.807942140759062*^9}, {3.807944379238679*^9, 
   3.807944385691702*^9}, {3.8079445763172207`*^9, 3.8079447063746634`*^9}, {
   3.807944749120261*^9, 3.807944750572027*^9}, {3.807944847091456*^9, 
   3.80794491615978*^9}, {3.807945173504603*^9, 3.807945175738388*^9}, {
   3.807945255984046*^9, 3.807945263946443*^9}, {3.808133107235181*^9, 
   3.80813310780287*^9}, {3.8081331941436663`*^9, 3.808133196366255*^9}, {
   3.8081332348895407`*^9, 3.808133248469433*^9}, 3.808133417124339*^9, {
   3.8082051615972853`*^9, 3.808205171263884*^9}, {3.80820766756596*^9, 
   3.808207673271048*^9}, {3.822806437017283*^9, 3.822806503353929*^9}, {
   3.822806568380731*^9, 3.822806606065995*^9}, {3.822806671583932*^9, 
   3.8228067175518837`*^9}, {3.822807042803212*^9, 3.822807073214107*^9}, 
   3.822807137052104*^9, {3.8228072848671513`*^9, 3.822807468530725*^9}, {
   3.8228083115396357`*^9, 3.8228083604931917`*^9}, {3.8228084426125937`*^9, 
   3.82280844457106*^9}, {3.8228168972722063`*^9, 3.822816914211669*^9}, {
   3.822820233490745*^9, 3.822820241268737*^9}, {3.822820759840767*^9, 
   3.822820798624547*^9}, 3.822821747450736*^9, {3.822821780191245*^9, 
   3.82282180374051*^9}, {3.822823352086104*^9, 3.822823360710532*^9}, {
   3.822825513338397*^9, 3.8228255612649813`*^9}, 3.8228261852390757`*^9, {
   3.822826675030158*^9, 3.822826698996698*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"896a98e2-1483-49d2-bf61-fb76a6ae3fcc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"the", " ", "simplified", " ", "optimization", " ", "problem"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"maxObj", "=", 
     RowBox[{
      RowBox[{"x1", "^", "4"}], "+", 
      RowBox[{"k", "*", 
       RowBox[{"x2", "^", "4"}]}], "+", 
      RowBox[{"x3", "^", "4"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"maxConditions", "=", "\[IndentingNewLine]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"x1", "+", 
         RowBox[{"k", "*", "x2"}], "+", "x3"}], "\[Equal]", "1"}], "&&", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"x1", "^", "2"}], "+", 
         RowBox[{"k", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"x3", "^", "2"}]}], "\[Equal]", "p2"}], "&&", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"x1", "^", "3"}], "+", 
         RowBox[{"k", "*", 
          RowBox[{"x2", "^", "3"}]}], "+", 
         RowBox[{"x3", "^", "3"}]}], "\[Equal]", "p3"}], "&&", 
       "\[IndentingNewLine]", 
       RowBox[{
       "x1", "\[GreaterEqual]", "x2", "\[GreaterEqual]", "x3", 
        "\[GreaterEqual]", "0"}]}], ")"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.807098305199273*^9, 3.8070983295396767`*^9}, 
   3.807098747380411*^9, 3.8078802677346087`*^9, {3.807941932102725*^9, 
   3.807941932465996*^9}, 3.8081310171655207`*^9, {3.80813357405394*^9, 
   3.808133576546158*^9}, {3.822805811391438*^9, 3.8228058164977713`*^9}, 
   3.822806027743371*^9, {3.82280661646448*^9, 3.822806620307102*^9}, {
   3.822806728314795*^9, 3.822806754477592*^9}, {3.822807233343678*^9, 
   3.82280723525154*^9}, {3.8228084528171597`*^9, 3.8228084611146917`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"4a3b7348-e9aa-475e-9fc3-e348aa231732"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"determe", " ", "the", " ", "interger", " ", "k"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"estk", "=", 
     RowBox[{"Flatten", "@", 
      RowBox[{"FindInstance", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"x1", "+", 
           RowBox[{"k", "*", "x2"}]}], "\[Equal]", "1"}], "&&", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"x1", "^", "2"}], "+", 
           RowBox[{"k", "*", 
            RowBox[{"x2", "^", "2"}]}]}], "\[Equal]", "p2"}], "&&", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"x1", "^", "3"}], "+", 
           RowBox[{"k", "*", 
            RowBox[{"x2", "^", "3"}]}]}], "\[Equal]", "p3"}], "&&", 
         "\[IndentingNewLine]", 
         RowBox[{"x1", "\[GreaterEqual]", "x2", "\[GreaterEqual]", "0"}], "&&", 
         RowBox[{"1", "\[LessEqual]", "k", "\[LessEqual]", 
          RowBox[{"d", "-", "1"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "x1", ",", "x2"}], "}"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", "estk", "]"}], "\[Equal]", "0"}], ",", " ", 
      RowBox[{"(*", 
       RowBox[{"length", "\[Equal]", 
        RowBox[{"0", " ", "means", " ", "no", " ", "solution"}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Print", "[", "\"\<-Inf\>\"", "]"}], ";", 
       RowBox[{"Exit", "[", "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"k0", "=", 
       RowBox[{"Floor", "@", 
        RowBox[{"N", "[", 
         RowBox[{"k", "/.", "estk"}], "]"}]}]}]}], "]"}], ";"}]}]}]], "Input",\

 CellChangeTimes->{{3.808131056293807*^9, 3.8081312333206987`*^9}, {
   3.8081316385257473`*^9, 3.8081316679322577`*^9}, {3.808131733943488*^9, 
   3.808131746531726*^9}, {3.808131795345886*^9, 3.808131840961876*^9}, {
   3.808131878353647*^9, 3.808131886323769*^9}, {3.808131940625503*^9, 
   3.808131996667182*^9}, {3.808132080708036*^9, 3.808132082958178*^9}, {
   3.808132252854141*^9, 3.80813225338048*^9}, 3.808132687877541*^9, 
   3.808132814656295*^9, {3.808132895160961*^9, 3.80813289602295*^9}, {
   3.808133278431882*^9, 3.8081333937202997`*^9}, 3.808133472339216*^9, {
   3.8081335217278433`*^9, 3.8081335414989023`*^9}, {3.808203536890401*^9, 
   3.808203538869506*^9}, {3.808204813876996*^9, 3.8082048147350883`*^9}, 
   3.808205271981057*^9, {3.8082966221103*^9, 3.808296625451055*^9}, {
   3.8228058215841293`*^9, 3.822805847231163*^9}, {3.822805891279999*^9, 
   3.822805967191782*^9}, 3.822806023390217*^9, {3.822806061124669*^9, 
   3.822806062852069*^9}, 3.822806317978512*^9, {3.822806623281651*^9, 
   3.822806626522579*^9}, {3.8228067600728273`*^9, 3.822806823002996*^9}, {
   3.822806875160946*^9, 3.822806877100075*^9}, {3.822806963708202*^9, 
   3.822806979992806*^9}, {3.82280719087678*^9, 3.8228071943444223`*^9}, {
   3.822820125427596*^9, 3.822820127032213*^9}, {3.822820186888771*^9, 
   3.822820203487747*^9}, {3.82282071341705*^9, 3.8228207549263783`*^9}, {
   3.822821752583786*^9, 3.822821754642673*^9}, {3.822823330528573*^9, 
   3.822823335502203*^9}, {3.822825453126758*^9, 3.822825453260776*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"f4bee47b-8bbf-49d8-9968-effa34bc3206"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "solve", " ", "the", " ", "optimization", " ", "problem", " ", "with", " ",
     "the", " ", "determined", " ", "interger", " ", "k"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"solMaxN", "=", 
     RowBox[{"Flatten", "@", 
      RowBox[{"N", "@", 
       RowBox[{"FindInstance", "[", 
        RowBox[{
         RowBox[{"maxConditions", "&&", 
          RowBox[{"k", "\[Equal]", "k0"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "x1", ",", "x2", ",", "x3"}], "}"}], ",", 
         "Reals"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", "solMaxN", "]"}], "\[Equal]", "0"}], ",", 
      RowBox[{"(*", 
       RowBox[{"length", "\[Equal]", 
        RowBox[{"0", " ", "means", " ", "no", " ", "solution"}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Print", "[", "\"\<-Inf\>\"", "]"}], ";", 
       RowBox[{"Exit", "[", "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"max", "=", 
       RowBox[{
        RowBox[{"Re", "@", "maxObj"}], "/.", "solMaxN"}]}]}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.807940407027117*^9, 3.807940445922331*^9}, {
   3.807940478810919*^9, 3.807940487952635*^9}, {3.807940529007184*^9, 
   3.807940601661693*^9}, {3.807940766320109*^9, 3.80794077469376*^9}, {
   3.807940977191606*^9, 3.807940978781839*^9}, 3.8079410481910353`*^9, {
   3.807941430311755*^9, 3.8079414469769382`*^9}, {3.807941539261038*^9, 
   3.807941541221612*^9}, {3.807941622123454*^9, 3.807941669198556*^9}, {
   3.8079418107706127`*^9, 3.807941812964551*^9}, {3.807941878619506*^9, 
   3.8079418791158657`*^9}, {3.807944492275713*^9, 3.807944569716083*^9}, {
   3.807945188966333*^9, 3.807945223164213*^9}, {3.80813124966567*^9, 
   3.808131326034284*^9}, {3.808132109249402*^9, 3.808132120126604*^9}, {
   3.808132167246167*^9, 3.80813219080367*^9}, {3.808132659376712*^9, 
   3.8081326649001503`*^9}, 3.8081327441333313`*^9, {3.808132788015053*^9, 
   3.808132789471925*^9}, {3.8081328498836403`*^9, 3.8081328517391644`*^9}, 
   3.8081329333377743`*^9, 3.8081329789237757`*^9, {3.80813309418622*^9, 
   3.8081331005048227`*^9}, 3.808133360549617*^9, 3.8082018085741377`*^9, {
   3.8082078939973392`*^9, 3.808207894516946*^9}, {3.8082966301245403`*^9, 
   3.808296631363412*^9}, 3.822806400142973*^9, {3.8228068441387167`*^9, 
   3.822806889158718*^9}, 3.822806987848124*^9, {3.822807018539619*^9, 
   3.822807022120439*^9}, 3.822811436951969*^9, 3.8228115966453543`*^9, {
   3.822820130663869*^9, 3.822820133826136*^9}, 3.8228217587002974`*^9, {
   3.822822140507792*^9, 3.8228221547476587`*^9}, {3.822822202613652*^9, 
   3.8228222083982983`*^9}, 3.822823327231235*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"bb4aff17-4609-4733-8bdb-02f427ce2445"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "print", " ", "the", " ", "solution", " ", "of", " ", "the", " ", 
    "optimization", " ", "problem"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"InputForm", "[", "solMaxN", "]"}], "]"}], "\[IndentingNewLine]", 
   
   RowBox[{"Print", "[", 
    RowBox[{"InputForm", "[", "max", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8078767434547586`*^9, 3.80787676291677*^9}, 
   3.807880267885068*^9, {3.807892293296471*^9, 3.807892321964726*^9}, {
   3.807892398010872*^9, 3.8078924015353193`*^9}, {3.807892970616036*^9, 
   3.8078929976076*^9}, {3.8078931609142523`*^9, 3.807893165118103*^9}, {
   3.807893203851927*^9, 3.807893216085745*^9}, {3.807893617149149*^9, 
   3.8078936877090483`*^9}, {3.80789553620584*^9, 3.80789556988391*^9}, {
   3.807941727808614*^9, 3.8079417301786823`*^9}, {3.807941883025597*^9, 
   3.807941903270648*^9}, {3.807941952360458*^9, 3.807941968278986*^9}, 
   3.8081322002901087`*^9, {3.8228069054633703`*^9, 3.822806924156577*^9}, 
   3.822823270361409*^9, {3.822823313722535*^9, 3.8228233195108337`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"c229927e-70c2-4671-aa5c-7b90fcf0b3b8"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", " ", "->", " ", "4."}], ",", " ", 
     RowBox[{"x1", " ", "->", " ", "0.40817435491149656"}], ",", " ", 
     RowBox[{"x2", " ", "->", " ", "0.1441935795671423"}], ",", " ", 
     RowBox[{"x3", " ", "->", " ", "0.01505132681993427"}]}], "}"}],
   ShowStringCharacters->True,
   NumberMarks->True],
  InputForm[{$CellContext`k -> 4., $CellContext`x1 -> 
    0.40817435491149656`, $CellContext`x2 -> 
    0.1441935795671423, $CellContext`x3 -> 0.01505132681993427}],
  AutoDelete->True,
  Editable->True]], "Print",
 CellChangeTimes->{
  3.822806405457691*^9, {3.8228064417028027`*^9, 3.822806458818905*^9}, 
   3.822806507205846*^9, 3.822807155380501*^9, 3.822808274079379*^9, 
   3.8228114395895643`*^9, 3.822811599705822*^9, 3.822816918326798*^9, 
   3.8228201538945627`*^9, 3.822820244842682*^9, {3.82282076468474*^9, 
   3.8228207725597553`*^9}, 3.8228208027814293`*^9, 3.822821776339925*^9, 
   3.822821807377879*^9, 3.822822158084511*^9, 3.8228222161661787`*^9, {
   3.822823340424185*^9, 3.8228233655240107`*^9}, 3.822824838342565*^9, 
   3.8228261878058453`*^9, 3.822826677594932*^9, 3.824996229410887*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"cd8cf64a-d902-443c-bdae-5d392572bc71"],

Cell[BoxData[
 InterpretationBox[
  StyleBox["0.029486905714037982",
   ShowStringCharacters->True,
   NumberMarks->True],
  InputForm[0.029486905714037982`],
  AutoDelete->True,
  Editable->True]], "Print",
 CellChangeTimes->{
  3.822806405457691*^9, {3.8228064417028027`*^9, 3.822806458818905*^9}, 
   3.822806507205846*^9, 3.822807155380501*^9, 3.822808274079379*^9, 
   3.8228114395895643`*^9, 3.822811599705822*^9, 3.822816918326798*^9, 
   3.8228201538945627`*^9, 3.822820244842682*^9, {3.82282076468474*^9, 
   3.8228207725597553`*^9}, 3.8228208027814293`*^9, 3.822821776339925*^9, 
   3.822821807377879*^9, 3.822822158084511*^9, 3.8228222161661787`*^9, {
   3.822823340424185*^9, 3.8228233655240107`*^9}, 3.822824838342565*^9, 
   3.8228261878058453`*^9, 3.822826677594932*^9, 3.82499622948455*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"56b109fd-7d1c-4437-986c-e851e7872238"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 762},
WindowMargins->{{Automatic, 199}, {110, Automatic}},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[556, 20, 4582, 81, 239, "Input",ExpressionUUID->"896a98e2-1483-49d2-bf61-fb76a6ae3fcc"],
Cell[5141, 103, 1856, 45, 170, "Input",ExpressionUUID->"4a3b7348-e9aa-475e-9fc3-e348aa231732"],
Cell[7000, 150, 3387, 72, 193, "Input",ExpressionUUID->"f4bee47b-8bbf-49d8-9968-effa34bc3206"],
Cell[10390, 224, 2893, 57, 124, "Input",ExpressionUUID->"bb4aff17-4609-4733-8bdb-02f427ce2445"],
Cell[CellGroupData[{
Cell[13308, 285, 1213, 22, 78, "Input",ExpressionUUID->"c229927e-70c2-4671-aa5c-7b90fcf0b3b8"],
Cell[CellGroupData[{
Cell[14546, 311, 1313, 27, 25, "Print",ExpressionUUID->"cd8cf64a-d902-443c-bdae-5d392572bc71"],
Cell[15862, 340, 911, 19, 25, "Print",ExpressionUUID->"56b109fd-7d1c-4437-986c-e851e7872238"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> code/p4min.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       156,          7]
NotebookDataLength[     22077,        460]
NotebookOptionsPosition[     21143,        437]
NotebookOutlinePosition[     21479,        452]
CellTagsIndexPosition[     21436,        449]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Input", ":", " ", 
     RowBox[{"d", " ", "is", " ", "the", " ", "dimension"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
     "p2", " ", "and", " ", "p3", " ", "are", " ", "the", " ", "second", " ", 
      "and", " ", "third", " ", "PT"}], "-", "moments"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Input", " ", "are", " ", "rationalized", " ", "for", " ", 
     RowBox[{"mathematica", ".", "\[IndentingNewLine]", 
      RowBox[{"Output", ":", " ", 
       RowBox[{
       "mimimum", " ", "value", " ", "of", " ", "p4", " ", "if", " ", "the", 
        " ", "problem", " ", "is", " ", "feasible"}]}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
    "\"\<Inf\>\"", " ", "is", " ", "the", " ", "problem", " ", "is", " ", 
     "infeasible"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Caution", ":", " ", 
    RowBox[{
    "it", " ", "is", " ", "usually", " ", "easier", " ", "to", " ", 
     "determine", " ", "the", " ", "feasibility", "\[IndentingNewLine]", 
     "from", " ", "the", " ", "optimization", " ", "of", " ", "p3"}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"d", "=", 
     RowBox[{"Round", "[", "16", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"p2", "=", 
     RowBox[{"Rationalize", "[", 
      RowBox[{"0.25", ",", "0"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"p3", "=", 
     RowBox[{"Rationalize", "[", 
      RowBox[{"0.08", ",", "0"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.807093884075384*^9, 3.807093901062087*^9}, 
   3.807093953014574*^9, {3.807094150025738*^9, 3.807094173235745*^9}, {
   3.807094204313648*^9, 3.807094204476166*^9}, {3.807094546121984*^9, 
   3.807094555494089*^9}, {3.8070945946686783`*^9, 3.807094624460305*^9}, {
   3.807094675548221*^9, 3.807094684513062*^9}, {3.8070947353446007`*^9, 
   3.807094785740534*^9}, {3.8070948192519407`*^9, 3.807094835628572*^9}, 
   3.807098800895566*^9, {3.8070988528153067`*^9, 3.807098899070076*^9}, 
   3.807098945265889*^9, {3.807103059855996*^9, 3.807103090062871*^9}, {
   3.8071054234912148`*^9, 3.807105423884066*^9}, {3.807105646447445*^9, 
   3.807105663030531*^9}, {3.8071059218747873`*^9, 3.807105945729417*^9}, 
   3.8071062966025057`*^9, {3.807106370885421*^9, 3.807106375381069*^9}, {
   3.807106452984173*^9, 3.807106456626186*^9}, {3.807106539661306*^9, 
   3.8071065404392557`*^9}, 3.807880267715554*^9, {3.807892369898398*^9, 
   3.807892372358182*^9}, 3.807892980209709*^9, 3.80789301684695*^9, {
   3.8078932326279593`*^9, 3.807893234388797*^9}, 3.807939618664295*^9, {
   3.8079397889952793`*^9, 3.8079398224670973`*^9}, {3.807940068298614*^9, 
   3.807940071885128*^9}, 3.807940154531187*^9, {3.8079405615986423`*^9, 
   3.807940563226863*^9}, {3.807940638632628*^9, 3.807940661242934*^9}, {
   3.8079407201123*^9, 3.807940732110673*^9}, {3.807940811434626*^9, 
   3.807940852488192*^9}, {3.807941736986432*^9, 3.807941741773019*^9}, 
   3.807942059005189*^9, {3.807942103146141*^9, 3.807942106354995*^9}, {
   3.807942136751631*^9, 3.807942140759062*^9}, {3.807944379238679*^9, 
   3.807944385691702*^9}, {3.8079445763172207`*^9, 3.8079447063746634`*^9}, {
   3.807944749120261*^9, 3.807944750572027*^9}, {3.807944847091456*^9, 
   3.80794491615978*^9}, {3.807945173504603*^9, 3.807945175738388*^9}, {
   3.807945255984046*^9, 3.807945263946443*^9}, {3.808133107235181*^9, 
   3.80813310780287*^9}, {3.8081331941436663`*^9, 3.808133196366255*^9}, {
   3.8081332348895407`*^9, 3.808133248469433*^9}, 3.808133417124339*^9, {
   3.8082051615972853`*^9, 3.808205171263884*^9}, {3.80820766756596*^9, 
   3.808207673271048*^9}, {3.8228084737118893`*^9, 3.822808495360881*^9}, {
   3.82280884970506*^9, 3.822808853256085*^9}, 3.82280942368219*^9, 
   3.822809581368566*^9, {3.822811117474003*^9, 3.822811119214444*^9}, 
   3.822811183886331*^9, {3.822811334217725*^9, 3.8228113414716873`*^9}, {
   3.822816928462591*^9, 3.822816949962322*^9}, {3.822819931435753*^9, 
   3.822819935377015*^9}, {3.822820069904387*^9, 3.822820080514018*^9}, {
   3.822820542125338*^9, 3.822820555417946*^9}, {3.8228208281988773`*^9, 
   3.8228208335064363`*^9}, {3.8228218383488503`*^9, 3.822821848212631*^9}, {
   3.8228231993051233`*^9, 3.822823205137539*^9}, {3.822826710753502*^9, 
   3.822826714212921*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"896a98e2-1483-49d2-bf61-fb76a6ae3fcc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"the", " ", "simplified", " ", "optimization", " ", "problem"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"minObj", "=", 
     RowBox[{
      RowBox[{"k", "*", 
       RowBox[{"x1", "^", "4"}]}], "+", 
      RowBox[{"x2", "^", "4"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "k", "-", "1"}], ")"}], "*", 
       RowBox[{"x3", "^", "4"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"minConditions", "=", "\[IndentingNewLine]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"k", "*", "x1"}], "+", "x2", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "k", "-", "1"}], ")"}], "*", "x3"}]}], 
        "\[Equal]", "1"}], "&&", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"k", "*", 
          RowBox[{"x1", "^", "2"}]}], "+", 
         RowBox[{"x2", "^", "2"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "k", "-", "1"}], ")"}], "*", 
          RowBox[{"x3", "^", "2"}]}]}], "\[Equal]", "p2"}], "&&", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"k", "*", 
          RowBox[{"x1", "^", "3"}]}], "+", 
         RowBox[{"x2", "^", "3"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "k", "-", "1"}], ")"}], "*", 
          RowBox[{"x3", "^", "3"}]}]}], "\[Equal]", "p3"}], "&&", 
       "\[IndentingNewLine]", 
       RowBox[{
       "x1", "\[GreaterEqual]", "x2", "\[GreaterEqual]", "x3", 
        "\[GreaterEqual]", "0"}]}], ")"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8070987552613163`*^9, 3.807098769317479*^9}, 
   3.80788026790282*^9, {3.80794196197154*^9, 3.807941962851387*^9}, 
   3.808131418432456*^9, {3.8081335674879847`*^9, 3.808133569723716*^9}, {
   3.822808513030325*^9, 3.822808515200644*^9}, {3.822811254852292*^9, 
   3.8228112564087543`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"0d6b32ce-49e3-42b8-bd59-c25005e94cc6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"determine", " ", "the", " ", "interger", " ", "k"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"estk", "=", 
     RowBox[{"Flatten", "@", 
      RowBox[{"FindInstance", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"k", "*", "x1"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"d", "-", "k"}], ")"}], "*", "x2"}]}], "\[Equal]", "1"}],
          "&&", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"k", "*", 
            RowBox[{"x1", "^", "2"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"d", "-", "k"}], ")"}], "*", 
            RowBox[{"x2", "^", "2"}]}]}], "\[Equal]", "p2"}], "&&", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"k", "*", 
            RowBox[{"x1", "^", "3"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"d", "-", "k"}], ")"}], "*", 
            RowBox[{"x2", "^", "3"}]}]}], "\[Equal]", "p3"}], "&&", 
         "\[IndentingNewLine]", 
         RowBox[{"x1", "\[GreaterEqual]", "x2", "\[GreaterEqual]", "0"}], "&&", 
         RowBox[{"1", "\[LessEqual]", "k", "\[LessEqual]", 
          RowBox[{"d", "-", "1"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "x1", ",", "x2"}], "}"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", "estk", "]"}], "\[Equal]", "0"}], ",", " ", 
      RowBox[{"(*", 
       RowBox[{"length", "\[Equal]", 
        RowBox[{"0", " ", "means", " ", "no", " ", "solution"}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Print", "[", "\"\<Inf\>\"", "]"}], ";", 
       RowBox[{"Exit", "[", "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"k0", "=", 
       RowBox[{"Floor", "@", 
        RowBox[{"N", "[", 
         RowBox[{"k", "/.", "estk"}], "]"}]}]}]}], "]"}], ";"}]}]}]], "Input",\

 CellChangeTimes->{{3.808131452140931*^9, 3.8081314607097063`*^9}, {
   3.808131512484057*^9, 3.808131521104965*^9}, {3.8081315677023563`*^9, 
   3.808131569385285*^9}, {3.808132217441702*^9, 3.808132240460205*^9}, {
   3.8081323042436743`*^9, 3.808132307642061*^9}, {3.808132357455833*^9, 
   3.808132358685405*^9}, {3.808132450993064*^9, 3.808132451900858*^9}, {
   3.808132697847439*^9, 3.808132699058134*^9}, 3.8081328208264723`*^9, 
   3.808132906071659*^9, 3.808133527579398*^9, {3.808136394504874*^9, 
   3.8081364231112547`*^9}, 3.808202737081008*^9, {3.8082034335938387`*^9, 
   3.8082034365676003`*^9}, 3.8082048215226917`*^9, 3.808205369502522*^9, {
   3.808296636657166*^9, 3.808296640164027*^9}, 3.8228085702226048`*^9, {
   3.822808680705069*^9, 3.822808703581729*^9}, {3.822808775750474*^9, 
   3.822808819475141*^9}, {3.8228091845160713`*^9, 3.822809184958867*^9}, {
   3.82280955237894*^9, 3.8228095728583803`*^9}, {3.8228097031144257`*^9, 
   3.822809704046187*^9}, {3.822810583528883*^9, 3.8228106124561377`*^9}, 
   3.822810693442864*^9, {3.82281078171021*^9, 3.822810831338442*^9}, {
   3.8228109208431787`*^9, 3.822810927586783*^9}, {3.822810964180423*^9, 
   3.822811021586054*^9}, 3.822811064015626*^9, {3.8228112501035643`*^9, 
   3.822811252003487*^9}, {3.8228117721989107`*^9, 3.8228117752119093`*^9}, {
   3.822819923013007*^9, 3.822819925039275*^9}, {3.822820056277328*^9, 
   3.822820059951187*^9}, {3.822820305325486*^9, 3.822820308685151*^9}, {
   3.8228205004651546`*^9, 3.822820527547188*^9}, 3.8228205809290447`*^9, 
   3.8228218279359703`*^9, {3.8228230389377413`*^9, 3.82282306988128*^9}, {
   3.822825461804296*^9, 3.822825461945508*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"05004ada-dcfa-44a2-90f6-68448af9fa8f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "solve", " ", "the", " ", "optimization", " ", "problem", " ", "with", " ",
     "the", " ", "determined", " ", "interger", " ", "k"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"solMinN", "=", 
     RowBox[{"Flatten", "@", 
      RowBox[{"N", "@", 
       RowBox[{"FindInstance", "[", 
        RowBox[{
         RowBox[{"minConditions", "&&", 
          RowBox[{"k", "\[Equal]", "k0"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "x1", ",", "x2", ",", "x3"}], "}"}], ",", 
         "Reals"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", "solMinN", "]"}], "\[Equal]", "0"}], ",", 
      RowBox[{"(*", 
       RowBox[{"length", "\[Equal]", 
        RowBox[{"0", " ", "means", " ", "no", " ", "solution"}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Print", "[", "\"\<Inf\>\"", "]"}], ";", 
       RowBox[{"Exit", "[", "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"min", "=", 
       RowBox[{
        RowBox[{"Re", "@", "minObj"}], "/.", "solMinN"}]}]}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.807094056146954*^9, 3.807094057255857*^9}, {
   3.807095668971856*^9, 3.807095676130891*^9}, {3.807095753156749*^9, 
   3.80709578172055*^9}, {3.807095863454382*^9, 3.807095868343749*^9}, {
   3.807096749227386*^9, 3.8070967626864433`*^9}, {3.807096824602664*^9, 
   3.807096829861682*^9}, 3.80709689068407*^9, {3.807098150002598*^9, 
   3.807098197211883*^9}, {3.807098713597637*^9, 3.807098734857011*^9}, {
   3.807098820298164*^9, 3.8070988231638317`*^9}, 3.8071031486838408`*^9, {
   3.807103200538048*^9, 3.807103201772583*^9}, {3.8071042053737507`*^9, 
   3.807104217183655*^9}, {3.80710430378122*^9, 3.8071043066826572`*^9}, {
   3.8071046637505493`*^9, 3.807104673683743*^9}, {3.8071053582914343`*^9, 
   3.807105370846917*^9}, {3.807105673751513*^9, 3.807105678840329*^9}, {
   3.807876769459112*^9, 3.807876775294119*^9}, 3.807880267977857*^9, {
   3.807941145773705*^9, 3.807941197115958*^9}, {3.8079412468504477`*^9, 
   3.807941252570115*^9}, {3.807941332006002*^9, 3.8079413380100317`*^9}, {
   3.807941402868445*^9, 3.80794140641713*^9}, 3.807941683264427*^9, {
   3.807941828469943*^9, 3.80794183064564*^9}, {3.807941868812953*^9, 
   3.807941870739303*^9}, {3.80813150367839*^9, 3.8081315059955683`*^9}, {
   3.808131548398621*^9, 3.808131559104486*^9}, {3.808132316694025*^9, 
   3.8081323301789513`*^9}, {3.808132608278594*^9, 3.808132611806879*^9}, {
   3.808132672054693*^9, 3.8081326745278273`*^9}, {3.808132729965077*^9, 
   3.808132731192795*^9}, {3.808132764444024*^9, 3.80813276563408*^9}, {
   3.808132842338654*^9, 3.808132843748391*^9}, {3.808132938221393*^9, 
   3.8081329716290083`*^9}, {3.8228113559435863`*^9, 3.82281139200595*^9}, {
   3.8228114548419313`*^9, 3.822811466101193*^9}, {3.822811564893014*^9, 
   3.822811588628735*^9}, 3.822819998995287*^9, 3.8228218315807467`*^9, {
   3.8228222385277367`*^9, 3.8228222729933777`*^9}, {3.822823299548999*^9, 
   3.822823300487398*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"fa82645c-8615-49ce-940f-7325e917538d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "print", " ", "the", " ", "solution", " ", "of", " ", "the", " ", 
    "optimization", " ", "problem"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"InputForm", "[", "solMinN", "]"}], "]"}], "\[IndentingNewLine]", 
   
   RowBox[{"Print", "[", 
    RowBox[{"InputForm", "[", "min", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.807876799453134*^9, 3.807876799546886*^9}, 
   3.807880267999846*^9, {3.80789227850218*^9, 3.807892314482575*^9}, {
   3.80789240928576*^9, 3.807892412699183*^9}, {3.807892543366517*^9, 
   3.807892555583126*^9}, {3.807892700884696*^9, 3.8078927016232367`*^9}, {
   3.807892737569668*^9, 3.807892756562092*^9}, {3.807892790102592*^9, 
   3.8078928229154367`*^9}, {3.807892945983067*^9, 3.807892957917972*^9}, {
   3.8078931506538057`*^9, 3.807893154196081*^9}, 3.807896491157095*^9, {
   3.807941720351879*^9, 3.807941722517824*^9}, {3.807941888984097*^9, 
   3.807941896491543*^9}, {3.8079420457976227`*^9, 3.807942045880368*^9}, 
   3.808132615022871*^9, {3.822822270213978*^9, 3.822822271124879*^9}, {
   3.822822305120431*^9, 3.8228223288768187`*^9}, {3.8228225104468613`*^9, 
   3.8228225616014338`*^9}, {3.822823089759829*^9, 3.822823090875441*^9}, {
   3.822823122362653*^9, 3.822823149975129*^9}, 3.82282318727122*^9, {
   3.82282322626583*^9, 3.8228232327707033`*^9}, {3.822823286335218*^9, 
   3.822823287538657*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"b76aacc3-8815-4a5f-acb0-6896c321e3e3"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", " ", "->", " ", "2."}], ",", " ", 
     RowBox[{"x1", " ", "->", " ", "0.3383796092783058"}], ",", " ", 
     RowBox[{"x2", " ", "->", " ", "0.13519789275013672"}], ",", " ", 
     RowBox[{"x3", " ", "->", " ", "0.014464837591788689"}]}], "}"}],
   ShowStringCharacters->True,
   NumberMarks->True],
  InputForm[{$CellContext`k -> 2., $CellContext`x1 -> 
    0.3383796092783058, $CellContext`x2 -> 
    0.13519789275013672`, $CellContext`x3 -> 0.014464837591788689`}],
  AutoDelete->True,
  Editable->True]], "Print",
 CellChangeTimes->{
  3.807892823398756*^9, {3.807892948392223*^9, 3.8078929870198402`*^9}, 
   3.807893022612442*^9, 3.807893277709723*^9, 3.807896492351516*^9, 
   3.807939680181787*^9, {3.807939807630965*^9, 3.807939829171461*^9}, 
   3.807940075493033*^9, 3.807940158567951*^9, 3.807940738060367*^9, 
   3.807940870426106*^9, 3.8079414242796097`*^9, 3.8079414661989803`*^9, 
   3.8079416927874928`*^9, {3.807941722894022*^9, 3.807941745485298*^9}, 
   3.807941837619396*^9, 3.807941987916833*^9, 3.807942066414884*^9, 
   3.807942144136014*^9, 3.807944390017551*^9, 3.807944878118251*^9, 
   3.807944922152625*^9, 3.807945270108014*^9, 3.808132514585693*^9, 
   3.808132617970496*^9, 3.808132701904023*^9, 3.808132756570796*^9, {
   3.80813280601795*^9, 3.808132825909875*^9}, 3.80813290843537*^9, 
   3.808132946027338*^9, 3.808132981657345*^9, 3.8081331268888903`*^9, {
   3.8081332146687803`*^9, 3.8081332637340097`*^9}, 3.80813342093053*^9, 
   3.80813347598658*^9, 3.808133579192782*^9, 3.8081364651853848`*^9, 
   3.8082019860815153`*^9, 3.808202740923822*^9, 3.808203443853957*^9, 
   3.80820354236497*^9, 3.808204898500305*^9, 3.808205174501151*^9, 
   3.808207676425358*^9, 3.808296671073243*^9, {3.822808840754094*^9, 
   3.822808856183655*^9}, 3.822809425735166*^9, {3.8228095772964487`*^9, 
   3.822809584764826*^9}, 3.822810624773512*^9, 3.822810836620253*^9, {
   3.822811049548868*^9, 3.8228110668351994`*^9}, 3.822811268426845*^9, {
   3.822811327090128*^9, 3.8228113450253763`*^9}, 3.8228113808376083`*^9, 
   3.82281147824008*^9, 3.8228115716798763`*^9, 3.822811604247986*^9, 
   3.822811785705102*^9, 3.822816953836708*^9, 3.822819937756064*^9, 
   3.822820001419402*^9, {3.8228200626825247`*^9, 3.822820084740067*^9}, 
   3.822820325388134*^9, {3.822820535506855*^9, 3.82282055746764*^9}, 
   3.8228208360353737`*^9, 3.8228218542706623`*^9, {3.8228222520153027`*^9, 
   3.822822276367599*^9}, 3.82282230922322*^9, 3.8228223472051563`*^9, {
   3.822822519806693*^9, 3.822822562204088*^9}, {3.822823107607932*^9, 
   3.82282312665211*^9}, {3.8228231934209757`*^9, 3.8228232333316793`*^9}, 
   3.8228233777617683`*^9, 3.824996380580906*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"545f0494-f94f-4483-b8a4-222f02b3bb98"],

Cell[BoxData[
 InterpretationBox[
  StyleBox["0.026555519654673853",
   ShowStringCharacters->True,
   NumberMarks->True],
  InputForm[0.026555519654673853`],
  AutoDelete->True,
  Editable->True]], "Print",
 CellChangeTimes->{
  3.807892823398756*^9, {3.807892948392223*^9, 3.8078929870198402`*^9}, 
   3.807893022612442*^9, 3.807893277709723*^9, 3.807896492351516*^9, 
   3.807939680181787*^9, {3.807939807630965*^9, 3.807939829171461*^9}, 
   3.807940075493033*^9, 3.807940158567951*^9, 3.807940738060367*^9, 
   3.807940870426106*^9, 3.8079414242796097`*^9, 3.8079414661989803`*^9, 
   3.8079416927874928`*^9, {3.807941722894022*^9, 3.807941745485298*^9}, 
   3.807941837619396*^9, 3.807941987916833*^9, 3.807942066414884*^9, 
   3.807942144136014*^9, 3.807944390017551*^9, 3.807944878118251*^9, 
   3.807944922152625*^9, 3.807945270108014*^9, 3.808132514585693*^9, 
   3.808132617970496*^9, 3.808132701904023*^9, 3.808132756570796*^9, {
   3.80813280601795*^9, 3.808132825909875*^9}, 3.80813290843537*^9, 
   3.808132946027338*^9, 3.808132981657345*^9, 3.8081331268888903`*^9, {
   3.8081332146687803`*^9, 3.8081332637340097`*^9}, 3.80813342093053*^9, 
   3.80813347598658*^9, 3.808133579192782*^9, 3.8081364651853848`*^9, 
   3.8082019860815153`*^9, 3.808202740923822*^9, 3.808203443853957*^9, 
   3.80820354236497*^9, 3.808204898500305*^9, 3.808205174501151*^9, 
   3.808207676425358*^9, 3.808296671073243*^9, {3.822808840754094*^9, 
   3.822808856183655*^9}, 3.822809425735166*^9, {3.8228095772964487`*^9, 
   3.822809584764826*^9}, 3.822810624773512*^9, 3.822810836620253*^9, {
   3.822811049548868*^9, 3.8228110668351994`*^9}, 3.822811268426845*^9, {
   3.822811327090128*^9, 3.8228113450253763`*^9}, 3.8228113808376083`*^9, 
   3.82281147824008*^9, 3.8228115716798763`*^9, 3.822811604247986*^9, 
   3.822811785705102*^9, 3.822816953836708*^9, 3.822819937756064*^9, 
   3.822820001419402*^9, {3.8228200626825247`*^9, 3.822820084740067*^9}, 
   3.822820325388134*^9, {3.822820535506855*^9, 3.82282055746764*^9}, 
   3.8228208360353737`*^9, 3.8228218542706623`*^9, {3.8228222520153027`*^9, 
   3.822822276367599*^9}, 3.82282230922322*^9, 3.8228223472051563`*^9, {
   3.822822519806693*^9, 3.822822562204088*^9}, {3.822823107607932*^9, 
   3.82282312665211*^9}, {3.8228231934209757`*^9, 3.8228232333316793`*^9}, 
   3.8228233777617683`*^9, 3.8249963806917763`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"12c81b87-acdb-4690-b032-c541fc3e0b3f"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 762},
WindowMargins->{{159, Automatic}, {92, Automatic}},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[556, 20, 4481, 80, 239, "Input",ExpressionUUID->"896a98e2-1483-49d2-bf61-fb76a6ae3fcc"],
Cell[5040, 102, 2068, 55, 170, "Input",ExpressionUUID->"0d6b32ce-49e3-42b8-bd59-c25005e94cc6"],
Cell[7111, 159, 3828, 83, 193, "Input",ExpressionUUID->"05004ada-dcfa-44a2-90f6-68448af9fa8f"],
Cell[10942, 244, 3234, 62, 124, "Input",ExpressionUUID->"fa82645c-8615-49ce-940f-7325e917538d"],
Cell[CellGroupData[{
Cell[14201, 310, 1532, 27, 78, "Input",ExpressionUUID->"b76aacc3-8815-4a5f-acb0-6896c321e3e3"],
Cell[CellGroupData[{
Cell[15758, 341, 2878, 49, 25, "Print",ExpressionUUID->"545f0494-f94f-4483-b8a4-222f02b3bb98"],
Cell[18639, 392, 2476, 41, 25, "Print",ExpressionUUID->"12c81b87-acdb-4690-b032-c541fc3e0b3f"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> code/p5max.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       156,          7]
NotebookDataLength[     21671,        466]
NotebookOptionsPosition[     20740,        443]
NotebookOutlinePosition[     21073,        458]
CellTagsIndexPosition[     21030,        455]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Input", ":", " ", 
      RowBox[{"d", " ", "is", " ", "the", " ", "dimension"}]}], ";", 
     "\[IndentingNewLine]", "p2"}], ",", " ", "p3", ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"p4", " ", "are", " ", "the", " ", "PT"}], "-", "moments"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"Input", " ", "are", " ", "rationalized", " ", "for", " ", 
      RowBox[{"mathematica", ".", "\[IndentingNewLine]", 
       RowBox[{"Output", ":", " ", 
        RowBox[{
        "maximum", " ", "value", " ", "of", " ", "p5", " ", "if", " ", "the", 
         " ", "problem", " ", "is", " ", "feasible"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
     "\"\<-Inf\>\"", " ", "is", " ", "the", " ", "problem", " ", "is", " ", 
      "infeasible"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Caution", ":", " ", 
    RowBox[{
    "it", " ", "is", " ", "usually", " ", "easier", " ", "to", " ", 
     "determine", " ", "the", " ", "feasibility", "\[IndentingNewLine]", 
     "from", " ", "the", " ", "optimization", " ", "of", " ", "p4"}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"d", "=", 
     RowBox[{"Round", "[", "16", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"p2", "=", 
     RowBox[{"Rationalize", "[", 
      RowBox[{"0.25", ",", "0"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"p3", "=", 
     RowBox[{"Rationalize", "[", 
      RowBox[{"0.08", ",", "0"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"p4", "=", 
     RowBox[{"Rationalize", "[", 
      RowBox[{"0.027", ",", "0"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.807093884075384*^9, 3.807093901062087*^9}, 
   3.807093953014574*^9, {3.807094150025738*^9, 3.807094173235745*^9}, {
   3.807094204313648*^9, 3.807094204476166*^9}, {3.807094546121984*^9, 
   3.807094555494089*^9}, {3.8070945946686783`*^9, 3.807094624460305*^9}, {
   3.807094675548221*^9, 3.807094684513062*^9}, {3.8070947353446007`*^9, 
   3.807094785740534*^9}, {3.8070948192519407`*^9, 3.807094835628572*^9}, 
   3.807098800895566*^9, {3.8070988528153067`*^9, 3.807098899070076*^9}, 
   3.807098945265889*^9, {3.807103059855996*^9, 3.807103090062871*^9}, {
   3.8071054234912148`*^9, 3.807105423884066*^9}, {3.807105646447445*^9, 
   3.807105663030531*^9}, {3.8071059218747873`*^9, 3.807105945729417*^9}, 
   3.8071062966025057`*^9, {3.807106370885421*^9, 3.807106375381069*^9}, {
   3.807106452984173*^9, 3.807106456626186*^9}, {3.807106539661306*^9, 
   3.8071065404392557`*^9}, 3.807880267715554*^9, {3.807892369898398*^9, 
   3.807892372358182*^9}, 3.807892980209709*^9, 3.80789301684695*^9, {
   3.8078932326279593`*^9, 3.807893234388797*^9}, 3.807939618664295*^9, {
   3.8079397889952793`*^9, 3.8079398224670973`*^9}, {3.807940068298614*^9, 
   3.807940071885128*^9}, 3.807940154531187*^9, {3.8079405615986423`*^9, 
   3.807940563226863*^9}, {3.807940638632628*^9, 3.807940661242934*^9}, {
   3.8079407201123*^9, 3.807940732110673*^9}, {3.807940811434626*^9, 
   3.807940852488192*^9}, {3.807941736986432*^9, 3.807941741773019*^9}, 
   3.807942059005189*^9, {3.807942103146141*^9, 3.807942106354995*^9}, {
   3.807942136751631*^9, 3.807942140759062*^9}, {3.807944379238679*^9, 
   3.807944385691702*^9}, {3.8079445763172207`*^9, 3.8079447063746634`*^9}, {
   3.807944749120261*^9, 3.807944750572027*^9}, {3.807944847091456*^9, 
   3.80794491615978*^9}, {3.807945173504603*^9, 3.807945175738388*^9}, {
   3.807945255984046*^9, 3.807945263946443*^9}, {3.808133107235181*^9, 
   3.80813310780287*^9}, {3.8081331941436663`*^9, 3.808133196366255*^9}, {
   3.8081332348895407`*^9, 3.808133248469433*^9}, 3.808133417124339*^9, 
   3.808202135471386*^9, {3.8082041138244047`*^9, 3.8082041145148373`*^9}, {
   3.80820467992422*^9, 3.808204705421062*^9}, {3.80820681041084*^9, 
   3.8082068256505327`*^9}, {3.808207723030602*^9, 3.808207738299506*^9}, {
   3.822816985242105*^9, 3.8228169941089897`*^9}, {3.822817115364057*^9, 
   3.822817159361349*^9}, {3.822817228506329*^9, 3.8228172289346237`*^9}, {
   3.82281727634236*^9, 3.822817290800456*^9}, {3.822817332485626*^9, 
   3.822817338425359*^9}, {3.822817369249978*^9, 3.822817384137703*^9}, {
   3.822819600231085*^9, 3.822819611637493*^9}, {3.8228198552904243`*^9, 
   3.822819873055909*^9}, {3.822820386822856*^9, 3.822820404033155*^9}, 
   3.822821877790278*^9, {3.822821941815607*^9, 3.8228219526801043`*^9}, {
   3.8228236826553383`*^9, 3.8228237037155952`*^9}, {3.822823970097333*^9, 
   3.8228239874699697`*^9}, {3.822824531324964*^9, 3.822824534047935*^9}, 
   3.8228248617264*^9, {3.8228251674408607`*^9, 3.8228251679362707`*^9}, {
   3.822825570144032*^9, 3.82282557185826*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"896a98e2-1483-49d2-bf61-fb76a6ae3fcc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"the", " ", "simplified", " ", "optimization", " ", "problem"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"maxObj", "=", 
     RowBox[{
      RowBox[{"x1", "^", "5"}], "+", 
      RowBox[{"k", "*", 
       RowBox[{"x2", "^", "5"}]}], "+", 
      RowBox[{"x3", "^", "5"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "k", "-", "2"}], ")"}], "*", 
       RowBox[{"x4", "^", "5"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"maxConditions", "=", "\[IndentingNewLine]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"x1", "+", 
         RowBox[{"k", "*", "x2"}], "+", "x3", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "k", "-", "2"}], ")"}], "*", "x4"}]}], 
        "\[Equal]", "1"}], "&&", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"x1", "^", "2"}], "+", 
         RowBox[{"k", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"x3", "^", "2"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "k", "-", "2"}], ")"}], "*", 
          RowBox[{"x4", "^", "2"}]}]}], "\[Equal]", "p2"}], "&&", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"x1", "^", "3"}], "+", 
         RowBox[{"k", "*", 
          RowBox[{"x2", "^", "3"}]}], "+", 
         RowBox[{"x3", "^", "3"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "k", "-", "2"}], ")"}], "*", 
          RowBox[{"x4", "^", "3"}]}]}], "\[Equal]", "p3"}], "&&", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"x1", "^", "4"}], "+", 
         RowBox[{"k", "*", 
          RowBox[{"x2", "^", "4"}]}], "+", 
         RowBox[{"x3", "^", "4"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "k", "-", "2"}], ")"}], "*", 
          RowBox[{"x4", "^", "4"}]}]}], "\[Equal]", "p4"}], "&&", 
       "\[IndentingNewLine]", 
       RowBox[{
       "x1", "\[GreaterEqual]", "x2", "\[GreaterEqual]", "x3", 
        "\[GreaterEqual]", "x4", "\[GreaterEqual]", "0"}]}], ")"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8070987552613163`*^9, 3.807098769317479*^9}, 
   3.80788026790282*^9, {3.80794196197154*^9, 3.807941962851387*^9}, {
   3.808029274853716*^9, 3.808029373846753*^9}, 3.80803017601651*^9, {
   3.8080305305094547`*^9, 3.808030567554303*^9}, {3.808202212916977*^9, 
   3.808202237493022*^9}, {3.8228169989287558`*^9, 3.82281700214573*^9}, {
   3.822823733259663*^9, 3.822823733939612*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"bb24ef72-7893-4007-82c3-8d27aa2bc7eb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"determe", " ", "the", " ", "interger", " ", "k"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"estk", "=", 
     RowBox[{"Flatten", "@", 
      RowBox[{"FindInstance", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"x1", "+", 
           RowBox[{"k", "*", "x2"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"d", "-", "k", "-", "1"}], ")"}], "*", "x3"}]}], 
          "\[Equal]", "1"}], "&&", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"x1", "^", "2"}], "+", 
           RowBox[{"k", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"d", "-", "k", "-", "1"}], ")"}], "*", 
            RowBox[{"x3", "^", "2"}]}]}], "\[Equal]", "p2"}], "&&", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"x1", "^", "3"}], "+", 
           RowBox[{"k", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"d", "-", "k", "-", "1"}], ")"}], "*", 
            RowBox[{"x3", "^", "3"}]}]}], "\[Equal]", "p3"}], "&&", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"x1", "^", "4"}], "+", 
           RowBox[{"k", "*", 
            RowBox[{"x2", "^", "4"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"d", "-", "k", "-", "1"}], ")"}], "*", 
            RowBox[{"x3", "^", "4"}]}]}], "\[Equal]", "p4"}], "&&", 
         "\[IndentingNewLine]", 
         RowBox[{
         "x1", "\[GreaterEqual]", "x2", "\[GreaterEqual]", "x3", 
          "\[GreaterEqual]", "0"}], "&&", 
         RowBox[{"1", "\[LessEqual]", "k", "\[LessEqual]", 
          RowBox[{"d", "-", "2"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "x1", ",", "x2", ",", "x3"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", "estk", "]"}], "\[Equal]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Print", "[", "\"\<-Inf\>\"", "]"}], ";", 
       RowBox[{"Exit", "[", "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"k0", "=", 
       RowBox[{"Floor", "[", 
        RowBox[{"k", "/.", "estk"}], "]"}]}]}], "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.808131056293807*^9, 3.8081312333206987`*^9}, {
   3.8081316385257473`*^9, 3.8081316679322577`*^9}, {3.808131733943488*^9, 
   3.808131746531726*^9}, {3.808131795345886*^9, 3.808131840961876*^9}, {
   3.808131878353647*^9, 3.808131886323769*^9}, {3.808131940625503*^9, 
   3.808131996667182*^9}, {3.808132080708036*^9, 3.808132082958178*^9}, {
   3.808132252854141*^9, 3.80813225338048*^9}, 3.808132687877541*^9, 
   3.808132814656295*^9, {3.808132895160961*^9, 3.80813289602295*^9}, {
   3.808133278431882*^9, 3.8081333937202997`*^9}, 3.808133472339216*^9, {
   3.8081335217278433`*^9, 3.8081335414989023`*^9}, {3.80820226211032*^9, 
   3.808202300988131*^9}, {3.80820233247299*^9, 3.808202333883423*^9}, {
   3.808202370424914*^9, 3.808202501576797*^9}, {3.808204761319468*^9, 
   3.80820476461589*^9}, 3.8082054630067997`*^9, 3.808206919373787*^9, {
   3.808296730167099*^9, 3.808296734512532*^9}, {3.8228170054295187`*^9, 
   3.822817008430455*^9}, {3.822817074910535*^9, 3.822817076491061*^9}, {
   3.8228195216801167`*^9, 3.822819544998666*^9}, {3.822819585731366*^9, 
   3.822819588195593*^9}, {3.822819649086721*^9, 3.822819651658866*^9}, {
   3.8228197017828627`*^9, 3.8228197075125113`*^9}, {3.822819770273583*^9, 
   3.8228197765498877`*^9}, 3.8228198373518753`*^9, 3.822819893496093*^9, {
   3.822820370105069*^9, 3.82282037493983*^9}, {3.8228218826885777`*^9, 
   3.822821896761423*^9}, {3.822823736922264*^9, 3.822823766161289*^9}, {
   3.8228250106875963`*^9, 3.822825011235181*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"f4bee47b-8bbf-49d8-9968-effa34bc3206"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "solve", " ", "the", " ", "optimization", " ", "problem", " ", "with", " ",
     "the", " ", "determined", " ", "interger", " ", "k"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"solMaxN", "=", 
     RowBox[{"Flatten", "@", 
      RowBox[{"N", "@", 
       RowBox[{"FindInstance", "[", 
        RowBox[{
         RowBox[{"maxConditions", "&&", 
          RowBox[{"k", "\[Equal]", "k0"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], 
         ",", "Reals"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", "solMaxN", "]"}], "\[Equal]", "0"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Print", "[", "\"\<-Inf\>\"", "]"}], ";", 
      RowBox[{"Exit", "[", "]"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"max", "=", 
     RowBox[{
      RowBox[{"Re", "@", "maxObj"}], "/.", "solMaxN"}]}], ";"}]}]}]], "Input",\

 CellChangeTimes->{{3.807940407027117*^9, 3.807940445922331*^9}, {
   3.807940478810919*^9, 3.807940487952635*^9}, {3.807940529007184*^9, 
   3.807940601661693*^9}, {3.807940766320109*^9, 3.80794077469376*^9}, {
   3.807940977191606*^9, 3.807940978781839*^9}, 3.8079410481910353`*^9, {
   3.807941430311755*^9, 3.8079414469769382`*^9}, {3.807941539261038*^9, 
   3.807941541221612*^9}, {3.807941622123454*^9, 3.807941669198556*^9}, {
   3.8079418107706127`*^9, 3.807941812964551*^9}, {3.807941878619506*^9, 
   3.8079418791158657`*^9}, {3.807944492275713*^9, 3.807944569716083*^9}, {
   3.807945188966333*^9, 3.807945223164213*^9}, {3.80813124966567*^9, 
   3.808131326034284*^9}, {3.808132109249402*^9, 3.808132120126604*^9}, {
   3.808132167246167*^9, 3.80813219080367*^9}, {3.808132659376712*^9, 
   3.8081326649001503`*^9}, 3.8081327441333313`*^9, {3.808132788015053*^9, 
   3.808132789471925*^9}, {3.8081328498836403`*^9, 3.8081328517391644`*^9}, 
   3.8081329333377743`*^9, 3.8081329789237757`*^9, {3.80813309418622*^9, 
   3.8081331005048227`*^9}, 3.808133360549617*^9, 3.8082018085741377`*^9, {
   3.808202520237791*^9, 3.8082025213165493`*^9}, {3.8082072864744787`*^9, 
   3.808207293077293*^9}, {3.808296718792418*^9, 3.808296720368292*^9}, 
   3.822819223105043*^9, {3.8228200136001596`*^9, 3.822820017623983*^9}, 
   3.822821886167931*^9, {3.822822086475376*^9, 3.822822116304702*^9}, {
   3.822823418770495*^9, 3.822823421425185*^9}, {3.822824562930634*^9, 
   3.8228245639416924`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"bb4aff17-4609-4733-8bdb-02f427ce2445"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "print", " ", "the", " ", "solution", " ", "of", " ", "the", " ", 
    "optimization", " ", "problem"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Print", "@", 
    RowBox[{"InputForm", "[", "solMaxN", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"Print", "@", 
    RowBox[{"InputForm", "[", "max", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8078767434547586`*^9, 3.80787676291677*^9}, 
   3.807880267885068*^9, {3.807892293296471*^9, 3.807892321964726*^9}, {
   3.807892398010872*^9, 3.8078924015353193`*^9}, {3.807892970616036*^9, 
   3.8078929976076*^9}, {3.8078931609142523`*^9, 3.807893165118103*^9}, {
   3.807893203851927*^9, 3.807893216085745*^9}, {3.807893617149149*^9, 
   3.8078936877090483`*^9}, {3.80789553620584*^9, 3.80789556988391*^9}, {
   3.807941727808614*^9, 3.8079417301786823`*^9}, {3.807941883025597*^9, 
   3.807941903270648*^9}, {3.807941952360458*^9, 3.807941968278986*^9}, 
   3.8081322002901087`*^9, {3.8082040075716352`*^9, 3.8082040100847473`*^9}, {
   3.8228233977791557`*^9, 3.822823420152362*^9}, {3.82282456689233*^9, 
   3.822824579461843*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"c229927e-70c2-4671-aa5c-7b90fcf0b3b8"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", " ", "->", " ", "1."}], ",", " ", 
     RowBox[{"x1", " ", "->", " ", "0.37448822867356363"}], ",", " ", 
     RowBox[{"x2", " ", "->", " ", "0.2858798742449545"}], ",", " ", 
     RowBox[{"x3", " ", "->", " ", "0.15982592594908476"}], ",", " ", 
     RowBox[{"x4", " ", "->", " ", "0.013831228548645935"}]}], "}"}],
   ShowStringCharacters->True,
   NumberMarks->True],
  InputForm[{$CellContext`k -> 1., $CellContext`x1 -> 
    0.37448822867356363`, $CellContext`x2 -> 
    0.2858798742449545, $CellContext`x3 -> 
    0.15982592594908476`, $CellContext`x4 -> 0.013831228548645935`}],
  AutoDelete->True,
  Editable->True]], "Print",
 CellChangeTimes->{
  3.807895570399124*^9, 3.807939679980997*^9, {3.807939806066421*^9, 
   3.807939826831469*^9}, 3.807940075298575*^9, 3.80794015787772*^9, 
   3.807940736125317*^9, 3.807940868519143*^9, 3.807941032711191*^9, 
   3.807941085622724*^9, 3.807941464800459*^9, 3.807941691413177*^9, 
   3.807941745060051*^9, 3.807941837206602*^9, 3.807941987569371*^9, 
   3.807942065969139*^9, 3.807942143700921*^9, 3.8079443890060787`*^9, 
   3.807944876814786*^9, 3.8079449208005257`*^9, 3.8079452695626307`*^9, 
   3.808131406495203*^9, 3.8081322007281218`*^9, 3.808132514515788*^9, 
   3.808132617907785*^9, 3.8081327018103857`*^9, 3.808132756484186*^9, {
   3.808132805949545*^9, 3.808132825831009*^9}, 3.808132908359988*^9, 
   3.808132945945269*^9, 3.808132981571371*^9, 3.808133126808745*^9, {
   3.808133214564629*^9, 3.80813326364485*^9}, 3.808133420858996*^9, 
   3.808133475911152*^9, 3.80813357914256*^9, 3.808136465121369*^9, 
   3.808201986032426*^9, 3.808202544717773*^9, {3.808204072070035*^9, 
   3.80820408625589*^9}, 3.808204116331827*^9, 3.808204707532895*^9, 
   3.808206828586918*^9, {3.808206923428329*^9, 3.8082069501931562`*^9}, 
   3.8082072594441442`*^9, 3.808207741916376*^9, 3.808296757115425*^9, 
   3.808922160813713*^9, 3.822817091150359*^9, {3.822817125793375*^9, 
   3.822817138332035*^9}, 3.822817342392337*^9, 3.822819273936129*^9, 
   3.8228196712146177`*^9, {3.822819841501603*^9, 3.822819898694092*^9}, 
   3.822820023978425*^9, {3.822820378666605*^9, 3.822820406308511*^9}, {
   3.822821930738284*^9, 3.8228219555018473`*^9}, {3.8228221013119164`*^9, 
   3.8228221194587393`*^9}, 3.8228234283198357`*^9, 3.822824593348144*^9, 
   3.8228251720182877`*^9, 3.824996456420985*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"d681ebc1-2090-4f04-b2d2-e454230aae36"],

Cell[BoxData[
 InterpretationBox[
  StyleBox["0.009379094339649738",
   ShowStringCharacters->True,
   NumberMarks->True],
  InputForm[0.009379094339649738],
  AutoDelete->True,
  Editable->True]], "Print",
 CellChangeTimes->{
  3.807895570399124*^9, 3.807939679980997*^9, {3.807939806066421*^9, 
   3.807939826831469*^9}, 3.807940075298575*^9, 3.80794015787772*^9, 
   3.807940736125317*^9, 3.807940868519143*^9, 3.807941032711191*^9, 
   3.807941085622724*^9, 3.807941464800459*^9, 3.807941691413177*^9, 
   3.807941745060051*^9, 3.807941837206602*^9, 3.807941987569371*^9, 
   3.807942065969139*^9, 3.807942143700921*^9, 3.8079443890060787`*^9, 
   3.807944876814786*^9, 3.8079449208005257`*^9, 3.8079452695626307`*^9, 
   3.808131406495203*^9, 3.8081322007281218`*^9, 3.808132514515788*^9, 
   3.808132617907785*^9, 3.8081327018103857`*^9, 3.808132756484186*^9, {
   3.808132805949545*^9, 3.808132825831009*^9}, 3.808132908359988*^9, 
   3.808132945945269*^9, 3.808132981571371*^9, 3.808133126808745*^9, {
   3.808133214564629*^9, 3.80813326364485*^9}, 3.808133420858996*^9, 
   3.808133475911152*^9, 3.80813357914256*^9, 3.808136465121369*^9, 
   3.808201986032426*^9, 3.808202544717773*^9, {3.808204072070035*^9, 
   3.80820408625589*^9}, 3.808204116331827*^9, 3.808204707532895*^9, 
   3.808206828586918*^9, {3.808206923428329*^9, 3.8082069501931562`*^9}, 
   3.8082072594441442`*^9, 3.808207741916376*^9, 3.808296757115425*^9, 
   3.808922160813713*^9, 3.822817091150359*^9, {3.822817125793375*^9, 
   3.822817138332035*^9}, 3.822817342392337*^9, 3.822819273936129*^9, 
   3.8228196712146177`*^9, {3.822819841501603*^9, 3.822819898694092*^9}, 
   3.822820023978425*^9, {3.822820378666605*^9, 3.822820406308511*^9}, {
   3.822821930738284*^9, 3.8228219555018473`*^9}, {3.8228221013119164`*^9, 
   3.8228221194587393`*^9}, 3.8228234283198357`*^9, 3.822824593348144*^9, 
   3.8228251720182877`*^9, 3.824996456493597*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"8a2c4028-d71c-4d9f-876d-56e622396f97"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 762},
WindowMargins->{{0, Automatic}, {2, Automatic}},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[556, 20, 4877, 87, 262, "Input",ExpressionUUID->"896a98e2-1483-49d2-bf61-fb76a6ae3fcc"],
Cell[5436, 109, 2709, 71, 193, "Input",ExpressionUUID->"bb24ef72-7893-4007-82c3-8d27aa2bc7eb"],
Cell[8148, 182, 4049, 90, 216, "Input",ExpressionUUID->"f4bee47b-8bbf-49d8-9968-effa34bc3206"],
Cell[12200, 274, 2649, 53, 124, "Input",ExpressionUUID->"bb4aff17-4609-4733-8bdb-02f427ce2445"],
Cell[CellGroupData[{
Cell[14874, 331, 1228, 22, 78, "Input",ExpressionUUID->"c229927e-70c2-4671-aa5c-7b90fcf0b3b8"],
Cell[CellGroupData[{
Cell[16127, 357, 2552, 45, 25, "Print",ExpressionUUID->"d681ebc1-2090-4f04-b2d2-e454230aae36"],
Cell[18682, 404, 2030, 35, 25, "Print",ExpressionUUID->"8a2c4028-d71c-4d9f-876d-56e622396f97"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> code/p5min.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       156,          7]
NotebookDataLength[     21849,        477]
NotebookOptionsPosition[     20914,        454]
NotebookOutlinePosition[     21251,        469]
CellTagsIndexPosition[     21208,        466]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Input", ":", " ", 
      RowBox[{"d", " ", "is", " ", "the", " ", "dimension"}]}], ";", 
     "\[IndentingNewLine]", "p2"}], ",", " ", "p3", ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"p4", " ", "are", " ", "the", " ", "PT"}], "-", "moments"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"Input", " ", "are", " ", "rationalized", " ", "for", " ", 
      RowBox[{"mathematica", ".", "\[IndentingNewLine]", 
       RowBox[{"Output", ":", " ", 
        RowBox[{
        "minimum", " ", "value", " ", "of", " ", "p5", " ", "if", " ", "the", 
         " ", "problem", " ", "is", " ", "feasible"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
     "\"\<-Inf\>\"", " ", "is", " ", "the", " ", "problem", " ", "is", " ", 
      "infeasible"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Caution", ":", " ", 
    RowBox[{
    "it", " ", "is", " ", "usually", " ", "easier", " ", "to", " ", 
     "determine", " ", "the", " ", "feasibility", "\[IndentingNewLine]", 
     "from", " ", "the", " ", "optimization", " ", "of", " ", "p4"}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"d", "=", 
     RowBox[{"Round", "[", "16", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"p2", "=", 
     RowBox[{"Rationalize", "[", 
      RowBox[{"0.25", ",", "0"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"p3", "=", 
     RowBox[{"Rationalize", "[", 
      RowBox[{"0.08", ",", "0"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"p4", "=", 
     RowBox[{"Rationalize", "[", 
      RowBox[{"0.027", ",", "0"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.807093884075384*^9, 3.807093901062087*^9}, 
   3.807093953014574*^9, {3.807094150025738*^9, 3.807094173235745*^9}, {
   3.807094204313648*^9, 3.807094204476166*^9}, {3.807094546121984*^9, 
   3.807094555494089*^9}, {3.8070945946686783`*^9, 3.807094624460305*^9}, {
   3.807094675548221*^9, 3.807094684513062*^9}, {3.8070947353446007`*^9, 
   3.807094785740534*^9}, {3.8070948192519407`*^9, 3.807094835628572*^9}, 
   3.807098800895566*^9, {3.8070988528153067`*^9, 3.807098899070076*^9}, 
   3.807098945265889*^9, {3.807103059855996*^9, 3.807103090062871*^9}, {
   3.8071054234912148`*^9, 3.807105423884066*^9}, {3.807105646447445*^9, 
   3.807105663030531*^9}, {3.8071059218747873`*^9, 3.807105945729417*^9}, 
   3.8071062966025057`*^9, {3.807106370885421*^9, 3.807106375381069*^9}, {
   3.807106452984173*^9, 3.807106456626186*^9}, {3.807106539661306*^9, 
   3.8071065404392557`*^9}, 3.807880267715554*^9, {3.807892369898398*^9, 
   3.807892372358182*^9}, 3.807892980209709*^9, 3.80789301684695*^9, {
   3.8078932326279593`*^9, 3.807893234388797*^9}, 3.807939618664295*^9, {
   3.8079397889952793`*^9, 3.8079398224670973`*^9}, {3.807940068298614*^9, 
   3.807940071885128*^9}, 3.807940154531187*^9, {3.8079405615986423`*^9, 
   3.807940563226863*^9}, {3.807940638632628*^9, 3.807940661242934*^9}, {
   3.8079407201123*^9, 3.807940732110673*^9}, {3.807940811434626*^9, 
   3.807940852488192*^9}, {3.807941736986432*^9, 3.807941741773019*^9}, 
   3.807942059005189*^9, {3.807942103146141*^9, 3.807942106354995*^9}, {
   3.807942136751631*^9, 3.807942140759062*^9}, {3.807944379238679*^9, 
   3.807944385691702*^9}, {3.8079445763172207`*^9, 3.8079447063746634`*^9}, {
   3.807944749120261*^9, 3.807944750572027*^9}, {3.807944847091456*^9, 
   3.80794491615978*^9}, {3.807945173504603*^9, 3.807945175738388*^9}, {
   3.807945255984046*^9, 3.807945263946443*^9}, {3.808133107235181*^9, 
   3.80813310780287*^9}, {3.8081331941436663`*^9, 3.808133196366255*^9}, {
   3.8081332348895407`*^9, 3.808133248469433*^9}, 3.808133417124339*^9, 
   3.808202135471386*^9, {3.8082041138244047`*^9, 3.8082041145148373`*^9}, {
   3.80820467992422*^9, 3.808204705421062*^9}, {3.80820681041084*^9, 
   3.8082068256505327`*^9}, {3.808207723030602*^9, 3.808207738299506*^9}, {
   3.822821019778549*^9, 3.822821029402012*^9}, 3.822821682996646*^9, {
   3.8228220193410463`*^9, 3.822822019788267*^9}, {3.8228246181413927`*^9, 
   3.822824709863976*^9}, {3.82282477172171*^9, 3.822824826227194*^9}, {
   3.822824907536935*^9, 3.8228249084272547`*^9}, {3.822824960105336*^9, 
   3.8228249737038527`*^9}, {3.822825142696765*^9, 3.8228251485640717`*^9}, 
   3.822825624025527*^9, {3.825511593197331*^9, 3.8255115967400093`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"896a98e2-1483-49d2-bf61-fb76a6ae3fcc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"the", " ", "simplified", " ", "optimization", " ", "problem"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"minObj", "=", 
     RowBox[{
      RowBox[{"k1", "*", 
       RowBox[{"x1", "^", "5"}]}], "+", 
      RowBox[{"x2", "^", "5"}], "+", 
      RowBox[{"k2", "*", 
       RowBox[{"x3", "^", "5"}]}], "+", 
      RowBox[{"x4", "^", "5"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"minConditions", "=", "\[IndentingNewLine]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"k1", "*", "x1"}], "+", "x2", "+", 
         RowBox[{"k2", "*", "x3"}], "+", "x4"}], "\[Equal]", "1"}], "&&", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"k1", "*", 
          RowBox[{"x1", "^", "2"}]}], "+", 
         RowBox[{"x2", "^", "2"}], "+", 
         RowBox[{"k2", "*", 
          RowBox[{"x3", "^", "2"}]}], "+", 
         RowBox[{"x4", "^", "2"}]}], "\[Equal]", "p2"}], "&&", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"k1", "*", 
          RowBox[{"x1", "^", "3"}]}], "+", 
         RowBox[{"x2", "^", "3"}], "+", 
         RowBox[{"k2", "*", 
          RowBox[{"x3", "^", "3"}]}], "+", 
         RowBox[{"x4", "^", "3"}]}], "\[Equal]", "p3"}], "&&", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"k1", "*", 
          RowBox[{"x1", "^", "4"}]}], "+", 
         RowBox[{"x2", "^", "4"}], "+", 
         RowBox[{"k2", "*", 
          RowBox[{"x3", "^", "4"}]}], "+", 
         RowBox[{"x4", "^", "4"}]}], "\[Equal]", "p4"}], "&&", 
       "\[IndentingNewLine]", 
       RowBox[{
       "x1", "\[GreaterEqual]", "x2", "\[GreaterEqual]", "x3", 
        "\[GreaterEqual]", "x4", "\[GreaterEqual]", "0"}]}], ")"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8070987552613163`*^9, 3.807098769317479*^9}, 
   3.80788026790282*^9, {3.80794196197154*^9, 3.807941962851387*^9}, 
   3.808131418432456*^9, {3.8081335674879847`*^9, 3.808133569723716*^9}, 
   3.808202571151972*^9, {3.808204012708653*^9, 3.8082040150295973`*^9}, {
   3.8089221193135757`*^9, 3.80892212705033*^9}, {3.822821033212913*^9, 
   3.822821035287939*^9}, {3.822824980556966*^9, 3.8228249903505993`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"0d6b32ce-49e3-42b8-bd59-c25005e94cc6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "estimate", " ", "the", " ", "intergers", " ", "k1", " ", "and", " ", 
    RowBox[{"k2", ":", " ", 
     RowBox[{
      RowBox[{"k1", "\[LessEqual]", "K1"}], " ", "&&", " ", 
      RowBox[{
       RowBox[{"k1", "+", "k2", "+", "2"}], "\[GreaterEqual]", "KKD"}]}]}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"estk", "=", 
     RowBox[{"Flatten", "@", 
      RowBox[{"FindInstance", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"k1", "*", "x1"}], "+", 
           RowBox[{"k2", "*", "x2"}]}], "\[Equal]", "1"}], "&&", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"k1", "*", 
            RowBox[{"x1", "^", "2"}]}], "+", 
           RowBox[{"k2", "*", 
            RowBox[{"x2", "^", "2"}]}]}], "\[Equal]", "p2"}], "&&", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"k1", "*", 
            RowBox[{"x1", "^", "3"}]}], "+", 
           RowBox[{"k2", "*", 
            RowBox[{"x2", "^", "3"}]}]}], "\[Equal]", "p3"}], "&&", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"k1", "*", 
            RowBox[{"x1", "^", "4"}]}], "+", 
           RowBox[{"k2", "*", 
            RowBox[{"x2", "^", "4"}]}]}], "\[Equal]", "p4"}], "&&", 
         "\[IndentingNewLine]", 
         RowBox[{"x1", "\[GreaterEqual]", "x2", "\[GreaterEqual]", "0"}], "&&", 
         RowBox[{"k1", "\[GreaterEqual]", "1"}], "&&", 
         RowBox[{"k2", "\[GreaterEqual]", "0"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k1", ",", "k2", ",", "x1", ",", "x2"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", "estk", "]"}], "\[Equal]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Print", "[", "\"\<Inf\>\"", "]"}], ";", 
       RowBox[{"Exit", "[", "]"}]}], ",", 
      RowBox[{
       RowBox[{"K1", "=", 
        RowBox[{"Floor", "@", 
         RowBox[{"N", "[", 
          RowBox[{"k1", "/.", "estk"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"KKD", "=", 
        RowBox[{"Ceiling", "@", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"k1", "+", "k2"}], ")"}], "/.", "estk"}], "]"}]}]}]}]}], 
     "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.808131452140931*^9, 3.8081314607097063`*^9}, {
   3.808131512484057*^9, 3.808131521104965*^9}, {3.8081315677023563`*^9, 
   3.808131569385285*^9}, {3.808132217441702*^9, 3.808132240460205*^9}, {
   3.8081323042436743`*^9, 3.808132307642061*^9}, {3.808132357455833*^9, 
   3.808132358685405*^9}, {3.808132450993064*^9, 3.808132451900858*^9}, {
   3.808132697847439*^9, 3.808132699058134*^9}, 3.8081328208264723`*^9, 
   3.808132906071659*^9, 3.808133527579398*^9, {3.808136394504874*^9, 
   3.8081364231112547`*^9}, {3.808202628121517*^9, 3.808202672952317*^9}, {
   3.8082027483668613`*^9, 3.808202769380505*^9}, 3.808202829427853*^9, {
   3.8082029708909817`*^9, 3.808202991463488*^9}, {3.8082031223037786`*^9, 
   3.808203233847308*^9}, {3.8082036866429873`*^9, 3.808203700056261*^9}, {
   3.8082037308149157`*^9, 3.808203731814797*^9}, {3.8082040791615868`*^9, 
   3.808204081957732*^9}, {3.8082047739635353`*^9, 3.808204775020349*^9}, 
   3.808205650565291*^9, {3.8082967000221233`*^9, 3.808296703332569*^9}, {
   3.822821011517078*^9, 3.822821056033996*^9}, {3.822821989989553*^9, 
   3.822822000162507*^9}, {3.8228248726721888`*^9, 3.8228248902551813`*^9}, {
   3.8228249929119377`*^9, 3.822825026864132*^9}, {3.82283129103613*^9, 
   3.822831324122858*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"05004ada-dcfa-44a2-90f6-68448af9fa8f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "solve", " ", "the", " ", "optimization", " ", "problem", " ", "with", " ",
     "the", " ", "estimated", " ", "intergers", " ", "k1", " ", "and", " ", 
    "k2"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"s", "=", "KKD"}], ",", 
      RowBox[{"s", "\[LessEqual]", "d"}], ",", 
      RowBox[{"s", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "K1"}], ",", 
         RowBox[{"i", "\[GreaterEqual]", "1"}], ",", 
         RowBox[{"i", "--"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"solMinN", "=", 
           RowBox[{"Flatten", "@", 
            RowBox[{"N", "@", 
             RowBox[{"FindInstance", "[", 
              RowBox[{
               RowBox[{"minConditions", "&&", 
                RowBox[{"k1", "\[Equal]", "i"}], "&&", 
                RowBox[{"k2", "\[Equal]", 
                 RowBox[{"s", "-", "i", "-", "2"}]}]}], ",", 
               RowBox[{"{", 
                RowBox[{
                "k1", ",", "k2", ",", "x1", ",", "x2", ",", "x3", ",", "x4"}],
                 "}"}], ",", "Reals"}], "]"}]}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "solMinN", "]"}], ">", "0"}], ",", 
            RowBox[{"Break", "[", "]"}]}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "solMinN", "]"}], ">", "0"}], ",", 
         RowBox[{"Break", "[", "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", "solMinN", "]"}], "\[Equal]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Print", "[", "\"\<Inf\>\"", "]"}], ";", 
       RowBox[{"Exit", "[", "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"min", "=", 
       RowBox[{
        RowBox[{"Re", "@", "minObj"}], "/.", "solMinN"}]}]}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.808030203482377*^9, 3.808030299770652*^9}, {
   3.808030384630662*^9, 3.808030384721456*^9}, {3.8080308709811773`*^9, 
   3.8080308739262342`*^9}, {3.808044067765913*^9, 3.808044068864314*^9}, {
   3.808044118365446*^9, 3.808044218431095*^9}, {3.8080442681467648`*^9, 
   3.80804432213533*^9}, {3.8080443831704884`*^9, 3.808044410985713*^9}, {
   3.8080444600714808`*^9, 3.808044506908947*^9}, {3.8080445387135897`*^9, 
   3.8080445593903217`*^9}, {3.8080445929964046`*^9, 3.808044609142024*^9}, {
   3.808045289419256*^9, 3.808045294109643*^9}, {3.8080453272309227`*^9, 
   3.80804532864124*^9}, {3.808045475091695*^9, 3.808045478627619*^9}, {
   3.808049381946487*^9, 3.8080493868205767`*^9}, {3.8080495000687513`*^9, 
   3.8080495393225527`*^9}, {3.808049918504348*^9, 3.8080499249128227`*^9}, {
   3.808203765410215*^9, 3.808203788816996*^9}, {3.8082038216594343`*^9, 
   3.8082038564123173`*^9}, {3.808203900451169*^9, 3.80820390643681*^9}, {
   3.808204038588378*^9, 3.808204039242429*^9}, {3.8228210931243267`*^9, 
   3.822821096285185*^9}, {3.8228211498744307`*^9, 3.822821250047612*^9}, {
   3.82282128206116*^9, 3.8228212984787407`*^9}, {3.822821488364154*^9, 
   3.822821504891664*^9}, {3.822822058017473*^9, 3.822822071325714*^9}, 
   3.8228247236942863`*^9, {3.8228250453504887`*^9, 3.822825056071804*^9}, {
   3.8228251160480013`*^9, 3.822825126122216*^9}, {3.822831223323999*^9, 
   3.822831253104866*^9}, {3.822831295827877*^9, 3.8228313013085213`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"16046eab-14d5-4756-acac-37fde5ab37ae"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "print", " ", "the", " ", "solution", " ", "of", " ", "the", " ", 
    "optimization", " ", "problem"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"InputForm", "[", "solMinN", "]"}], "]"}], "\[IndentingNewLine]", 
   
   RowBox[{"Print", "[", 
    RowBox[{"InputForm", "[", "min", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.807876799453134*^9, 3.807876799546886*^9}, 
   3.807880267999846*^9, {3.80789227850218*^9, 3.807892314482575*^9}, {
   3.80789240928576*^9, 3.807892412699183*^9}, {3.807892543366517*^9, 
   3.807892555583126*^9}, {3.807892700884696*^9, 3.8078927016232367`*^9}, {
   3.807892737569668*^9, 3.807892756562092*^9}, {3.807892790102592*^9, 
   3.8078928229154367`*^9}, {3.807892945983067*^9, 3.807892957917972*^9}, {
   3.8078931506538057`*^9, 3.807893154196081*^9}, 3.807896491157095*^9, {
   3.807941720351879*^9, 3.807941722517824*^9}, {3.807941888984097*^9, 
   3.807941896491543*^9}, {3.8079420457976227`*^9, 3.807942045880368*^9}, 
   3.808132615022871*^9, {3.822824725593261*^9, 3.822824746034643*^9}, {
   3.822825071005559*^9, 3.8228250722642*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"b76aacc3-8815-4a5f-acb0-6896c321e3e3"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k1", " ", "->", " ", "1."}], ",", " ", 
     RowBox[{"k2", " ", "->", " ", "5."}], ",", " ", 
     RowBox[{"x1", " ", "->", " ", "0.35292662679138587"}], ",", " ", 
     RowBox[{"x2", " ", "->", " ", "0.3268920195953979"}], ",", " ", 
     RowBox[{"x3", " ", "->", " ", "0.06043082406639885"}], ",", " ", 
     RowBox[{"x4", " ", "->", " ", "0.01802723328122201"}]}], "}"}],
   ShowStringCharacters->True,
   NumberMarks->True],
  InputForm[{$CellContext`k1 -> 1., $CellContext`k2 -> 5., $CellContext`x1 -> 
    0.35292662679138587`, $CellContext`x2 -> 
    0.3268920195953979, $CellContext`x3 -> 
    0.06043082406639885, $CellContext`x4 -> 0.01802723328122201}],
  AutoDelete->True,
  Editable->True]], "Print",
 CellChangeTimes->{
  3.807892823398756*^9, {3.807892948392223*^9, 3.8078929870198402`*^9}, 
   3.807893022612442*^9, 3.807893277709723*^9, 3.807896492351516*^9, 
   3.807939680181787*^9, {3.807939807630965*^9, 3.807939829171461*^9}, 
   3.807940075493033*^9, 3.807940158567951*^9, 3.807940738060367*^9, 
   3.807940870426106*^9, 3.8079414242796097`*^9, 3.8079414661989803`*^9, 
   3.8079416927874928`*^9, {3.807941722894022*^9, 3.807941745485298*^9}, 
   3.807941837619396*^9, 3.807941987916833*^9, 3.807942066414884*^9, 
   3.807942144136014*^9, 3.807944390017551*^9, 3.807944878118251*^9, 
   3.807944922152625*^9, 3.807945270108014*^9, 3.808132514585693*^9, 
   3.808132617970496*^9, 3.808132701904023*^9, 3.808132756570796*^9, {
   3.80813280601795*^9, 3.808132825909875*^9}, 3.80813290843537*^9, 
   3.808132946027338*^9, 3.808132981657345*^9, 3.8081331268888903`*^9, {
   3.8081332146687803`*^9, 3.8081332637340097`*^9}, 3.80813342093053*^9, 
   3.80813347598658*^9, 3.808133579192782*^9, 3.8081364651853848`*^9, 
   3.8082019860815153`*^9, {3.808204057369049*^9, 3.80820408632885*^9}, 
   3.8082041164011297`*^9, 3.8082047078344717`*^9, 3.808206828894679*^9, {
   3.808206923716689*^9, 3.8082069504709673`*^9}, 3.808207259731269*^9, 
   3.808207741983061*^9, 3.808296757192116*^9, 3.808922160878663*^9, 
   3.82282168540574*^9, 3.8228220240606203`*^9, 3.822824632373705*^9, 
   3.822824714501782*^9, 3.8228247465758657`*^9, 3.8228248475922747`*^9, 
   3.822824897295341*^9, 3.822825076107956*^9, {3.822825129573214*^9, 
   3.822825152173847*^9}, 3.822831362515402*^9, 3.824996541127532*^9, 
   3.825511618217822*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"1add5ccd-7544-4c4f-87f5-297bbea3a8e9"],

Cell[BoxData[
 InterpretationBox[
  StyleBox["0.009212197765949857",
   ShowStringCharacters->True,
   NumberMarks->True],
  InputForm[0.009212197765949857],
  AutoDelete->True,
  Editable->True]], "Print",
 CellChangeTimes->{
  3.807892823398756*^9, {3.807892948392223*^9, 3.8078929870198402`*^9}, 
   3.807893022612442*^9, 3.807893277709723*^9, 3.807896492351516*^9, 
   3.807939680181787*^9, {3.807939807630965*^9, 3.807939829171461*^9}, 
   3.807940075493033*^9, 3.807940158567951*^9, 3.807940738060367*^9, 
   3.807940870426106*^9, 3.8079414242796097`*^9, 3.8079414661989803`*^9, 
   3.8079416927874928`*^9, {3.807941722894022*^9, 3.807941745485298*^9}, 
   3.807941837619396*^9, 3.807941987916833*^9, 3.807942066414884*^9, 
   3.807942144136014*^9, 3.807944390017551*^9, 3.807944878118251*^9, 
   3.807944922152625*^9, 3.807945270108014*^9, 3.808132514585693*^9, 
   3.808132617970496*^9, 3.808132701904023*^9, 3.808132756570796*^9, {
   3.80813280601795*^9, 3.808132825909875*^9}, 3.80813290843537*^9, 
   3.808132946027338*^9, 3.808132981657345*^9, 3.8081331268888903`*^9, {
   3.8081332146687803`*^9, 3.8081332637340097`*^9}, 3.80813342093053*^9, 
   3.80813347598658*^9, 3.808133579192782*^9, 3.8081364651853848`*^9, 
   3.8082019860815153`*^9, {3.808204057369049*^9, 3.80820408632885*^9}, 
   3.8082041164011297`*^9, 3.8082047078344717`*^9, 3.808206828894679*^9, {
   3.808206923716689*^9, 3.8082069504709673`*^9}, 3.808207259731269*^9, 
   3.808207741983061*^9, 3.808296757192116*^9, 3.808922160878663*^9, 
   3.82282168540574*^9, 3.8228220240606203`*^9, 3.822824632373705*^9, 
   3.822824714501782*^9, 3.8228247465758657`*^9, 3.8228248475922747`*^9, 
   3.822824897295341*^9, 3.822825076107956*^9, {3.822825129573214*^9, 
   3.822825152173847*^9}, 3.822831362515402*^9, 3.824996541127532*^9, 
   3.8255116183583813`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"222badad-5ca7-466d-b503-1cab6b961261"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 762},
WindowMargins->{{Automatic, 115}, {112, Automatic}},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[556, 20, 4532, 82, 262, "Input",ExpressionUUID->"896a98e2-1483-49d2-bf61-fb76a6ae3fcc"],
Cell[5091, 104, 2386, 61, 193, "Input",ExpressionUUID->"0d6b32ce-49e3-42b8-bd59-c25005e94cc6"],
Cell[7480, 167, 3828, 89, 216, "Input",ExpressionUUID->"05004ada-dcfa-44a2-90f6-68448af9fa8f"],
Cell[11311, 258, 3795, 80, 239, "Input",ExpressionUUID->"16046eab-14d5-4756-acac-37fde5ab37ae"],
Cell[CellGroupData[{
Cell[15131, 342, 1256, 23, 78, "Input",ExpressionUUID->"b76aacc3-8815-4a5f-acb0-6896c321e3e3"],
Cell[CellGroupData[{
Cell[16412, 369, 2533, 45, 25, "Print",ExpressionUUID->"1add5ccd-7544-4c4f-87f5-297bbea3a8e9"],
Cell[18948, 416, 1938, 34, 25, "Print",ExpressionUUID->"222badad-5ca7-466d-b503-1cab6b961261"]
}, Open  ]]
}, Open  ]]
}
]
*)


